Prism: Mining Task-aware Domains in Non-i.i.d. IMU Data for Flexible User Perception

A wide range of user perception applications leverage inertial measurement unit (IMU) data for online prediction. However, restricted by the non-i.i.d. nature of IMU data collected from mobile devices, most systems work well only in a controlled setting (e.g., for a specific user in particular postures), limiting application scenarios. To achieve uncontrolled online prediction on mobile devices, referred to as the flexible user perception (FUP) problem, is attractive but hard. In this paper, we propose a novel scheme, called Prism, which can obtain high FUP accuracy on mobile devices. The core of Prism is to discover task-aware domains embedded in IMU dataset, and to train a domain-aware model on each identified domain. To this end, we design an expectation-maximization (EM) algorithm to estimate latent domains with respect to the specific downstream perception task. Finally, the best-fit model can be automatically selected for use by comparing the test sample and all identified domains in the feature space. We implement Prism on various mobile devices and conduct extensive experiments. Results demonstrate that Prism can achieve the best FUP performance with a low latency.

==> figures/cross_direct_f1.m <==
close all
clear
clc


% 绘图全局参数
Wfig = 8;           % 一般论文用图宽度，8cm
Hfig = 5.5;
fontsize = 13.5;
fontEN = 'Times New Roman';

figure('name','Matlab','color','w');
set(gcf,'unit','centimeters','position',[0,15,Wfig,Hfig]);
colormap(slanCM(19))

figure(1)

data = csvread('cross_direct.csv', 2, 0);

% data(:,[1,2])
plot(data(:,4), '--o', 'Color', [147/255 180/255 203/255], 'linewidth', 1.5)

hold on;
plot(data(:,2), '--p', 'Color', [1 0.39 0.28], 'linewidth', 1.5)

% data(:,2)
% [f,x] = ecdf(data(:,1));
% plot(x, f, '--o');
% hold on;
% [f,x] = ecdf(data(:,2));
% plot(x, f, '--*');
grid on;

ylim([0.54,0.9])
xlim([0.5,16.5])

ax = gca;
ax.TickLabelInterpreter = 'latex';
set(gca,'FontName',fontEN,'FontSize',fontsize);
% set(gca,'XTicklabel',{'SDP', 'FDP', 'NDP', 'MDP', 'PDP', 'LDP'});
% set(gca,'XTicklabel',{'Random scaling', 'Gaussian noise', 'Channel shuffing', 'Time-series warping'});

xlabel('Test domain','FontName',fontEN,'FontSize',fontsize);
ylabel('F1 score','FontName',fontEN,'FontSize',fontsize);

legend('Domains for UA', 'Domains for HAR', 'Location', 'southeast')

% ax = gca; 

exportgraphics(ax,'cross_direct_f1.pdf','ContentType','vector')
